Multi-agent LLM consultation increases agreement but weakens it as a deferral signal in medical question answering

In medical question answering, agreement among independently sampled answers can help determine when to defer to a clinician. Multi-agent consultation lets agents revise their answers after reading a report synthesised from their initial analyses, so the same report can influence multiple votes. We tested how consultation changes the ability of vote agreement to identify incorrect answers. For each of three open-weight models, we ran a nine-call consultation protocol on MedQA-USMLE and a 2,000-question subset of VM14K, a Vietnamese medical question-answering benchmark. We recorded every vote before and after consultation. Consultation increased unanimity in every model-benchmark setting and reduced the AUROC of vote agreement for detecting incorrect answers from 62-69 to 54-57, near the chance level of 50. Dissenting agents tended to adopt the initial majority answer even when it was incorrect, and a simulation showed that this alone is enough to explain the loss. On MedQA-USMLE, among answers that were unanimous after consultation, accuracy was 81-94% when the initial votes were unanimous and 58-63% when the initial votes were split 2-1. In additional experiments on the VM14K subset, the decline in AUROC persisted in a council of three different models and in a variant in which agents read one another's full analyses. These results support using agreement among pre-consultation votes to guide deferral.

==> figs/scripts/fig7_variants.py <==
"""Fig. 7 - protocol variants on the VM14K subset. Values are those of Table 8 (T_robust.tex)."""
import re, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

plt.rcParams.update({'font.family': 'Liberation Sans', 'font.size': 8, 'axes.linewidth': 0.6,
                     'xtick.major.width': 0.5, 'xtick.major.size': 2.5, 'pdf.fonttype': 42})
BLUE, ORANGE, GREY = '#1f77b4', '#d95f02', '#8c8c8c'

# ---- read Table 8 body so that no number is typed by hand
rows = {}
for line in open('/home/claude/data/ConsensusIsNotConfidence_AIIM_v6/tables/T_robust.tex'):
    if '&' not in line: continue
    cells = [c.strip() for c in line.split('&')]
    name = cells[0]
    arrows = [c for c in cells if r'\rightarrow' in c]
    vals = [tuple(float(x) for x in re.findall(r'[\d.]+', c)) for c in arrows]  # 4 pairs: unanimous, acc unanimous, UW, AUROC
    rows[name] = vals

labels = [('Standard protocol', 'Standard protocol\n(3 × Qwen3-32B, report)'),
          ('Heterogeneous council', 'Heterogeneous council\n(Qwen3-32B, Llama-3.3-70B,\nLlama-3.1-8B; report)'),
          ('Consultation without report', 'Consultation without report\n(3 × Qwen3-32B, full analyses)')]
panels = [('(a)', 'Unanimous votes\n(% of questions)', (12, 115)),
          ('(b)', 'Accuracy within unanimous\nvotes (%)', (62, 97)),
          ('(c)', 'Unanimous and wrong\n(% of questions)', (-5, 36)),
          ('(d)', 'AUROC of agreement for\nan incorrect final answer', (44, 76))]

fig, axes = plt.subplots(1, 4, figsize=(190 / 25.4, 58 / 25.4), sharey=True,
                         gridspec_kw=dict(left=0.22, right=0.985, top=0.86, bottom=0.36, wspace=0.3))
y = [2, 1, 0]
for ax, (tag, xlabel, xlim), j in zip(axes, panels, range(4)):
    span = xlim[1] - xlim[0]
    for (key, _), yy in zip(labels, y):
        a, b = rows[key][j]
        ax.annotate('', xy=(b, yy), xytext=(a, yy),
                    arrowprops=dict(arrowstyle='-|>', color=GREY, lw=0.9, mutation_scale=7, shrinkA=3.2, shrinkB=3.2))
        ax.plot(a, yy, 'o', ms=5, mfc='white', mec=BLUE, mew=1.2, zorder=3)
        ax.plot(b, yy, 'o', ms=5, mfc=ORANGE, mec=ORANGE, zorder=3)
        # value labels placed on the outer side of each marker
        left, right = (a, b) if a < b else (b, a)
        cl, cr = (BLUE, ORANGE) if a < b else (ORANGE, BLUE)
        ax.annotate(f'{left:.1f}', (left, yy), xytext=(-8, 0), textcoords='offset points', ha='right', va='center', fontsize=7, color=cl)
        ax.annotate(f'{right:.1f}', (right, yy), xytext=(8, 0), textcoords='offset points', ha='left', va='center', fontsize=7, color=cr)
    ax.set_xlim(*xlim); ax.set_ylim(-0.6, 2.6)
    ax.set_xlabel(xlabel, fontsize=8)
    ax.text(0.0, 1.04, tag, transform=ax.transAxes, fontsize=8.5, fontweight='bold', ha='left', va='bottom')
    ax.grid(axis='x', color='#dddddd', lw=0.5, zorder=0); ax.set_axisbelow(True)
    for s in ('top', 'right', 'left'): ax.spines[s].set_visible(False)
    ax.tick_params(axis='y', length=0)
axes[0].set_yticks(y); axes[0].set_yticklabels([l for _, l in labels], fontsize=7.5, linespacing=1.15)
axes[0].set_xticks([40, 60, 80, 100]); axes[1].set_xticks([70, 80, 90]); axes[2].set_xticks([0, 10, 20, 30]); axes[3].set_xticks([50, 60, 70])

handles = [Line2D([], [], marker='o', ls='', mfc='white', mec=BLUE, mew=1.2, ms=5, label='Before consultation'),
           Line2D([], [], marker='o', ls='', mfc=ORANGE, mec=ORANGE, ms=5, label='After consultation')]
fig.legend(handles=handles, loc='lower center', ncol=2, frameon=False, fontsize=8, bbox_to_anchor=(0.6, 0.0), handletextpad=0.4, columnspacing=2.5)
out = '/home/claude/v16/figs/Fig7_protocol_variants'
fig.savefig(out + '.pdf'); fig.savefig(out + '.png', dpi=300)
print({k: v for k, v in rows.items()})


==> figs/scripts/fig_inflation.py <==
"""Fig. 2 - agreement inflation. Values read from tables/T_agreement.tex (Table 2)."""
import re, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

plt.rcParams.update({'font.family': 'Liberation Sans', 'font.size': 8, 'axes.linewidth': 0.6,
                     'xtick.major.width': 0.5, 'xtick.major.size': 2.5, 'pdf.fonttype': 42})
BLUE, ORANGE, GREY = '#1f77b4', '#e8791c', '#8c8c8c'
ROOT = '/home/claude/v16/'

rows = []  # (block, model, un1, un2, acc1, acc2, uw1, uw2)
block = None
for line in open(ROOT + 'tables/T_agreement.tex'):
    if 'multicolumn' in line:
        block = 'MedQA-USMLE (English)' if 'MedQA' in line else 'VM14K subset (Vietnamese)'; continue
    if '&' in line:
        c = [x.strip() for x in line.split('&')]
        rows.append((block, c[0]) + tuple(float(x) for x in c[1:7]))
blocks = ['VM14K subset (Vietnamese)', 'MedQA-USMLE (English)']
names = {'Qwen3-32B': 'Qwen3-32B', 'Llama-3.3-70B': 'Llama-3.3-70B', 'Llama-3.1-8B': 'Llama-3.1-8B'}

# y layout: header rows for blocks
ys, labels, bold = [], [], []
y = 0
ypos = {}
for b in blocks:
    ys.append(y); labels.append(b); bold.append(True); y -= 1
    for r in rows:
        if r[0] == b:
            ypos[(b, r[1])] = y; ys.append(y); labels.append(names[r[1]]); bold.append(False); y -= 1

panels = [('(a)', 'Unanimous votes\n(% of questions)', (2, 3), (14, 112)),
          ('(b)', 'Accuracy within unanimous\nvotes (%)', (4, 5), (36, 108)),
          ('(c)', 'Unanimous and wrong\n(% of questions)', (6, 7), (-7, 40))]
fig, axes = plt.subplots(1, 3, figsize=(190 / 25.4, 62 / 25.4), sharey=True,
                         gridspec_kw=dict(left=0.20, right=0.985, top=0.95, bottom=0.33, wspace=0.12))
for ax, (tag, xlabel, (i1, i2), xlim) in zip(axes, panels):
    span = xlim[1] - xlim[0]
    for r in rows:
        yy = ypos[(r[0], r[1])]; a, b = r[i1], r[i2]
        ax.annotate('', xy=(b, yy), xytext=(a, yy),
                    arrowprops=dict(arrowstyle='-|>', color=GREY, lw=0.9, mutation_scale=7, shrinkA=3.2, shrinkB=3.2))
        ax.plot(a, yy, 'o', ms=4.6, mfc='white', mec=BLUE, mew=1.1, zorder=3)
        ax.plot(b, yy, 'o', ms=4.6, mfc=ORANGE, mec=ORANGE, zorder=3)
        left, right = (a, b) if a < b else (b, a)
        cl, cr = (BLUE, ORANGE) if a < b else (ORANGE, BLUE)
        ax.annotate(f'{left:.1f}', (left, yy), xytext=(-8, 0), textcoords='offset points', ha='right', va='center', fontsize=6.8, color=cl)
        ax.annotate(f'{right:.1f}', (right, yy), xytext=(8, 0), textcoords='offset points', ha='left', va='center', fontsize=6.8, color=cr)
    ax.set_xlim(*xlim); ax.set_ylim(min(ys) - 0.7, 0.7)
    ax.set_xlabel(xlabel, fontsize=8)
    ax.text(0.0, 1.0, tag, transform=ax.transAxes, fontsize=8.5, fontweight='bold', ha='left', va='bottom')
    ax.grid(axis='x', color='#e3e3e3', lw=0.5, zorder=0); ax.set_axisbelow(True)
    for s in ('top', 'right', 'left'): ax.spines[s].set_visible(False)
    ax.tick_params(axis='y', length=0)
axes[0].set_xticks([25, 50, 75, 100]); axes[1].set_xticks([60, 80, 100]); axes[2].set_xticks([0, 10, 20, 30])
axes[0].set_yticks(ys); axes[0].set_yticklabels(labels, fontsize=7.6)
for t, bb in zip(axes[0].get_yticklabels(), bold):
    if bb: t.set_fontweight('bold'); t.set_ha('right')
handles = [Line2D([], [], marker='o', ls='', mfc='white', mec=BLUE, mew=1.1, ms=4.6, label='Before consultation'),
           Line2D([], [], marker='o', ls='', mfc=ORANGE, mec=ORANGE, ms=4.6, label='After consultation')]
fig.legend(handles=handles, loc='lower center', ncol=2, frameon=False, fontsize=8, bbox_to_anchor=(0.58, 0.0), handletextpad=0.4, columnspacing=2.5)
fig.savefig(ROOT + 'figs/Fig3_agreement_inflation.pdf'); fig.savefig('/home/claude/w/fig_inflation.png', dpi=200)
print(rows)


==> figs/scripts/fig_rc.py <==
"""Fig. 3 - risk-coverage curves. Curves recomputed from the vote logs; AUROC labels from Table 3."""
import sys, re, numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
sys.path.insert(0, '/home/claude/w')
from main import perq, sc_perq, CELLS

plt.rcParams.update({'font.family': 'Liberation Sans', 'font.size': 8, 'axes.linewidth': 0.6,
                     'xtick.major.width': 0.5, 'xtick.major.size': 2.5, 'ytick.major.width': 0.5, 'ytick.major.size': 2.5, 'pdf.fonttype': 42})
BLUE, ORANGE, DARK = '#1f77b4', '#e8791c', '#444444'
ROOT = '/home/claude/v15/'

# AUROC labels from Table 3 (pre, post) per cell
T3 = {}; blk = None
for line in open(ROOT + 'tables/T_selective.tex'):
    if 'multicolumn' in line: blk = 'medqa' if 'MedQA' in line else 'sub'; continue
    if '&' in line:
        c = [x.strip() for x in line.split('&')]; T3[(blk, c[0])] = (float(c[6]), float(c[8]))
NAME = {'qwen': 'Qwen3-32B', 'l70': 'Llama-3.3-70B', 'l8': 'Llama-3.1-8B'}


def rc_curve(score, ok, grid):
    """expected selective risk at each coverage under random ordering of ties"""
    score = np.asarray(score, float); ok = np.asarray(ok, bool); n = len(ok)
    o = np.argsort(-score, kind='stable'); s = score[o]; e = (~ok[o]).astype(float)
    cum = np.empty(n); start = 0
    while start < n:
        end = start
        while end + 1 < n and s[end + 1] == s[start]: end += 1
        k = end - start + 1; eb = e[start:end + 1].sum(); base = e[:start].sum()
        cum[start:end + 1] = base + eb * np.arange(1, k + 1) / k; start = end + 1
    risk = cum / np.arange(1, n + 1)
    idx = np.clip(np.round(grid * n).astype(int) - 1, 0, n - 1)
    return risk[idx] * 100


grid = np.linspace(0.2, 1.0, 161)
cells = [('sub', 'qwen'), ('sub', 'l70'), ('sub', 'l8'), ('medqa', 'qwen'), ('medqa', 'l70'), ('medqa', 'l8')]
fig, axes = plt.subplots(2, 3, figsize=(190 / 25.4, 118 / 25.4), gridspec_kw=dict(left=0.075, right=0.985, top=0.95, bottom=0.17, hspace=0.42, wspace=0.28))
for ax, (ds, m), tag in zip(axes.flat, cells, 'abcdef'):
    P = perq(ds, m); S = sc_perq(ds, m); seeds = list(P); ids = [i for i in P[seeds[0]] if all(i in P[s] for s in seeds)]
    pre = np.zeros_like(grid); post = np.zeros_like(grid); sc = np.zeros_like(grid); err = 0.0
    for s in seeds:
        Q = P[s]; ok = np.array([Q[i]['ok'] for i in ids])
        pre += rc_curve([Q[i]['pre'] for i in ids], ok, grid); post += rc_curve([Q[i]['post'] for i in ids], ok, grid)
        sc += rc_curve([S[s][i]['c5'] for i in ids], np.array([S[s][i]['c'] for i in ids]), grid); err += 100 - ok.mean() * 100
    pre /= len(seeds); post /= len(seeds); sc /= len(seeds); err /= len(seeds)
    ax.plot(grid * 100, sc, ls='--', color=DARK, lw=1.0, label='CoT-SC')
    ax.plot(grid * 100, pre, color=BLUE, lw=1.3); ax.plot(grid * 100, post, color=ORANGE, lw=1.3)
    ax.axhline(err, ls=':', color='#999999', lw=0.9)
    ax.set_xlim(20, 100); ax.set_ylim(0, max(err, post.max()) * 1.12)
    ax.set_title(f'({tag}) {NAME[m]} · ' + ('VM14K subset' if ds == 'sub' else 'MedQA-USMLE'), fontsize=8, loc='left')
    a1, a2 = T3[('medqa' if ds == 'medqa' else 'sub', NAME[m])]
    ax.text(0.03, 0.06, f'AUROC before {a1:.1f}, after {a2:.1f}', transform=ax.transAxes, fontsize=7)
    ax.grid(color='#eeeeee', lw=0.5); ax.set_axisbelow(True)
    for sp in ('top', 'right'): ax.spines[sp].set_visible(False)
fig.supxlabel('Coverage: questions answered without deferral (%)', fontsize=8, y=0.085)
fig.supylabel('Selective risk: error among answered questions (%)', fontsize=8, x=0.012)
handles = [Line2D([], [], ls='--', color=DARK, lw=1.0, label='CoT-SC, $k$ = 5 (own answers)'),
           Line2D([], [], color=BLUE, lw=1.3, label='Pre-consultation agreement'),
           Line2D([], [], color=ORANGE, lw=1.3, label='Post-consultation agreement'),
           Line2D([], [], ls=':', color='#999999', lw=0.9, label='Council error without deferral')]
fig.legend(handles=handles, loc='lower center', ncol=4, frameon=False, fontsize=7.5, bbox_to_anchor=(0.53, 0.0), columnspacing=1.5, handlelength=2.0)
fig.savefig(ROOT + 'figs/Fig4_risk_coverage.pdf'); fig.savefig('/home/claude/w/fig_rc.png', dpi=200)
print('done')


==> figs/scripts/fig_spec.py <==
"""Fig. A.2 - agreement by specialty, full VM14K set: value after consultation against value before, one point per specialty."""
import pickle, matplotlib, numpy as np
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

plt.rcParams.update({'font.family': 'Liberation Sans', 'font.size': 8, 'axes.linewidth': 0.6, 'xtick.major.width': 0.5, 'ytick.major.width': 0.5,
                     'xtick.major.size': 2.5, 'ytick.major.size': 2.5, 'pdf.fonttype': 42})
ROOT = '/home/claude/v22/'
S = pickle.load(open('/home/claude/w/spec.pkl', 'rb'))
COL = {'qwen': '#1f77b4', 'l70': '#d95f02'}; NAME = {'qwen': 'Qwen3-32B', 'l70': 'Llama-3.3-70B'}

fig, axes = plt.subplots(1, 2, figsize=(150 / 25.4, 72 / 25.4), gridspec_kw=dict(left=0.09, right=0.98, top=0.9, bottom=0.3, wspace=0.3))
panels = [('un', 'Unanimous votes (% of questions)', (50, 100), [50, 60, 70, 80, 90, 100]), ('uw', 'Unanimous and wrong (% of questions)', (8, 38), [10, 20, 30])]
for ax, (k, title, lim, ticks), tag in zip(axes, panels, 'ab'):
    ax.plot(lim, lim, color='#999999', lw=0.7, ls='--', zorder=1)
    for m in ('qwen', 'l70'):
        xs = [S[m][t][k + '1'] for t in S[m]]; ys = [S[m][t][k + '2'] for t in S[m]]; ns = [S[m][t]['n'] for t in S[m]]
        sz = [8 + 18 * np.sqrt(n / 2260) for n in ns]
        ax.scatter(xs, ys, s=sz, color=COL[m], alpha=0.75, linewidths=0.4, edgecolors='white', zorder=3)
    ax.set_xlim(*lim); ax.set_ylim(*lim); ax.set_xticks(ticks); ax.set_yticks(ticks); ax.set_aspect('equal')
    ax.set_xlabel('Before consultation'); ax.set_ylabel('After consultation')
    ax.set_title(f'({tag}) {title}', fontsize=8, loc='left', pad=5)
    ax.grid(color='#eeeeee', lw=0.5, zorder=0); ax.set_axisbelow(True)
    for sp in ('top', 'right'): ax.spines[sp].set_visible(False)
    ax.text(0.97, 0.05, 'y = x', transform=ax.transAxes, ha='right', va='bottom', fontsize=7, color='#777777')
handles = [Line2D([], [], marker='o', ls='', color=COL['qwen'], ms=5, label='Qwen3-32B'), Line2D([], [], marker='o', ls='', color=COL['l70'], ms=5, label='Llama-3.3-70B'),
           Line2D([], [], marker='o', ls='', color='#bbbbbb', ms=3, label='one specialty; marker area scales with number of questions')]
fig.legend(handles=handles, loc='lower center', ncol=3, frameon=False, fontsize=7.5, bbox_to_anchor=(0.53, 0.0), handletextpad=0.4, columnspacing=1.6)
fig.savefig(ROOT + 'figs/FigS1_specialties_Llama70B.pdf'); fig.savefig('/home/claude/w/fig_spec2.png', dpi=200)
print('ok')


==> figs/scripts/fig_strata.py <==
"""Fig. 4 - what a unanimous post-consultation vote contains. Accuracies from Table 4; composition from the vote-split analysis."""
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

plt.rcParams.update({'font.family': 'Liberation Sans', 'font.size': 8, 'axes.linewidth': 0.6,
                     'xtick.major.width': 0.5, 'xtick.major.size': 2.5, 'pdf.fonttype': 42})
C30, C21, C111 = '#1f77b4', '#f0a830', '#d62728'
ROOT = '/home/claude/v15/'

# accuracies by split (Table 4): rows in file order MedQA then subset
acc = {}; block = None
for line in open(ROOT + 'tables/T_strata.tex'):
    if 'multicolumn' in line: block = 'MedQA' if 'MedQA' in line else 'sub'; continue
    if '&' in line:
        c = [x.strip() for x in line.split('&')]; acc[(block, c[0])] = (float(c[2]), float(c[3]), float(c[4]), float(c[1]))
# composition of unanimous post-consultation votes by prior split (% of unanimous post votes)
comp = {}  # 3-0 share = 100 - 'split before' of Table 4; the 1-1-1 share follows the vote-split transitions, the 2-1 share is the remainder
for (blk, m), s111 in {('sub', 'Qwen3-32B'): 1.8, ('sub', 'Llama-3.3-70B'): 0.6, ('sub', 'Llama-3.1-8B'): 6.8,
                       ('MedQA', 'Qwen3-32B'): 1.0, ('MedQA', 'Llama-3.3-70B'): 0.2, ('MedQA', 'Llama-3.1-8B'): 4.8}.items():
    tot = acc[(blk, m)][3]; comp[(blk, m)] = (100 - tot, tot - s111, s111)
SMALL = {('MedQA', 'Llama-3.3-70B')}  # 1-1-1 cell with fewer than ten questions per seed

blocks = [('sub', 'VM14K subset (Vietnamese)'), ('MedQA', 'MedQA-USMLE (English)')]
models = ['Qwen3-32B', 'Llama-3.3-70B', 'Llama-3.1-8B']
ys, labels, bold, ypos = [], [], [], {}
y = 0
for key, title in blocks:
    ys.append(y); labels.append(title); bold.append(True); y -= 1
    for m in models: ypos[(key, m)] = y; ys.append(y); labels.append(m); bold.append(False); y -= 1

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(190 / 25.4, 62 / 25.4), sharey=True,
                               gridspec_kw=dict(left=0.215, right=0.985, top=0.94, bottom=0.30, wspace=0.08, width_ratios=[1.2, 1]))
for (key, m), yy in ypos.items():
    s30, s21, s111 = comp[(key, m)]
    ax1.barh(yy, s30, color=C30, height=0.55); ax1.barh(yy, s21, left=s30, color=C21, height=0.55); ax1.barh(yy, s111, left=s30 + s21, color=C111, height=0.55)
    ax1.text(s30 / 2, yy, f'{s30:.0f}', ha='center', va='center', color='white', fontsize=7)
    if s21 >= 6: ax1.text(s30 + s21 / 2, yy, f'{s21:.0f}', ha='center', va='center', color='black', fontsize=7)
    if s111 >= 5: ax1.text(s30 + s21 + s111 / 2, yy, f'{s111:.0f}', ha='center', va='center', color='white', fontsize=7)
    a30, a21, a111, _ = acc[(key, m)]
    pts = [(a30, C30, True), (a21, C21, True), (a111, C111, (key, m) not in SMALL)]
    xs = [p[0] for p in pts if p[2]]
    ax2.plot([min(xs), max(xs)], [yy, yy], color='#cccccc', lw=1.2, zorder=1)
    # labels: alternate above/below when two points are within 6 points of each other
    placed = []
    for val, col, show in pts:
        if not show:
            ax2.plot(val, yy, 'o', ms=5, mfc='white', mec=col, mew=1.0, zorder=3); continue
        ax2.plot(val, yy, 'o', ms=5, color=col, zorder=3)
        off = 0.28
        if any(abs(val - p) < 7 for p in placed): off = -0.34
        ax2.text(val, yy + off, f'{val:.0f}', ha='center', va='bottom' if off > 0 else 'top', fontsize=7, color=col)
        placed.append(val)
ax1.set_xlim(0, 100); ax1.set_xticks([0, 20, 40, 60, 80, 100]); ax1.set_xlabel('Unanimous post-consultation votes by prior split (%)')
ax2.set_xlim(25, 102); ax2.set_xticks([40, 60, 80, 100]); ax2.set_xlabel('Accuracy of the final answer (%)')
ax2.grid(axis='x', color='#e3e3e3', lw=0.5, zorder=0); ax2.set_axisbelow(True)
for ax, tag in ((ax1, '(a)'), (ax2, '(b)')):
    ax.set_ylim(min(ys) - 0.7, 0.7)
    ax.text(0.0, 1.0, tag, transform=ax.transAxes, fontsize=8.5, fontweight='bold', ha='left', va='bottom')
    for s in ('top', 'right', 'left'): ax.spines[s].set_visible(False)
    ax.tick_params(axis='y', length=0)
ax1.set_yticks(ys); ax1.set_yticklabels(labels, fontsize=7.6)
for t, bb in zip(ax1.get_yticklabels(), bold):
    if bb: t.set_fontweight('bold')
handles = [Patch(color=C30, label='Unanimous before consultation (3–0)'), Patch(color=C21, label='Split 2–1 before consultation'), Patch(color=C111, label='Split 1–1–1 before consultation')]
fig.legend(handles=handles, loc='lower center', ncol=3, frameon=False, fontsize=7.5, bbox_to_anchor=(0.58, 0.01), handlelength=1.2, columnspacing=1.6)
fig.savefig(ROOT + 'figs/Fig2_hidden_strata.pdf'); fig.savefig('/home/claude/w/fig_strata.png', dpi=200)


==> figs/scripts/fig_trans.py <==
"""Vote-split transition matrices (values of the original figure, i.e. the manuscript's own pipeline)."""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

plt.rcParams.update({'font.family': 'Liberation Sans', 'font.size': 7.5, 'axes.linewidth': 0.5, 'pdf.fonttype': 42})
ROOT = '/home/claude/v15/'
M = {('VM14K subset', 'Qwen3-32B'): [[72.3, 0.0, 0.1], [21.0, 3.9, 0.1], [1.6, 0.8, 0.2]],
     ('VM14K subset', 'Llama-3.3-70B'): [[77.6, 1.8, 0.0], [12.6, 5.9, 0.1], [0.6, 0.9, 0.5]],
     ('VM14K subset', 'Llama-3.1-8B'): [[31.9, 7.6, 1.1], [28.6, 17.0, 2.9], [4.5, 4.6, 1.7]],
     ('MedQA-USMLE', 'Qwen3-32B'): [[80.8, 0.4, 0.0], [15.0, 2.3, 0.0], [1.0, 0.3, 0.1]],
     ('MedQA-USMLE', 'Llama-3.3-70B'): [[89.7, 0.6, 0.0], [6.3, 2.7, 0.1], [0.2, 0.3, 0.2]],
     ('MedQA-USMLE', 'Llama-3.1-8B'): [[50.8, 4.5, 0.4], [28.8, 7.8, 0.9], [4.1, 2.3, 0.4]]}
order = [('VM14K subset', 'Qwen3-32B'), ('VM14K subset', 'Llama-3.3-70B'), ('VM14K subset', 'Llama-3.1-8B'),
         ('MedQA-USMLE', 'Qwen3-32B'), ('MedQA-USMLE', 'Llama-3.3-70B'), ('MedQA-USMLE', 'Llama-3.1-8B')]
labels = ['3–0', '2–1', '1–1–1']
fig, axes = plt.subplots(2, 3, figsize=(108 / 25.4, 78 / 25.4), gridspec_kw=dict(left=0.16, right=0.86, top=0.93, bottom=0.14, hspace=0.5, wspace=0.12), sharey='row')
cmap = plt.get_cmap('Blues')
for ax, key, tag in zip(axes.flat, order, 'abcdef'):
    A = np.array(M[key])
    im = ax.imshow(A, cmap=cmap, vmin=0, vmax=90)
    for i in range(3):
        for j in range(3):
            v = A[i, j]; ax.text(j, i, f'{v:.1f}', ha='center', va='center', fontsize=6.5, color='white' if v > 45 else 'black')
    ax.set_xticks(range(3)); ax.set_yticks(range(3)); ax.set_xticklabels(labels, fontsize=6.5); ax.set_yticklabels(labels, fontsize=6.5)
    ax.tick_params(length=0)
    ax.set_title(key[1], fontsize=7, loc='left', pad=3)
    for sp in ax.spines.values(): sp.set_visible(False)
for ax in axes[1]: ax.set_xlabel('Split after consultation', fontsize=7)
axes[0, 0].set_ylabel('VM14K subset\nsplit before consultation', fontsize=7)
axes[1, 0].set_ylabel('MedQA-USMLE\nsplit before consultation', fontsize=7)
for ax in axes[:, 1:].flat: ax.tick_params(labelleft=False)
cax = fig.add_axes([0.875, 0.2, 0.02, 0.62])
cb = fig.colorbar(im, cax=cax); cb.set_label('Questions (%)', fontsize=7); cb.ax.tick_params(labelsize=6.5)
fig.savefig(ROOT + 'figs/FigS2_vote_transitions.pdf'); fig.savefig('/home/claude/w/fig_trans.png', dpi=200)


==> scripts/an1.py <==
import sys; sys.path.insert(0,'/home/claude/abl')
from load import *
rng=np.random.default_rng(7)
def conf3(v):
    v=[x for x in v if x]; return collections.Counter(v).most_common(1)[0][1]/3 if v else 0.0
def plur(v):
    v=[x for x in v if x]; return collections.Counter(v).most_common(1)[0][0] if v else None
def per_q(fw,s):
    D=load(fw,s); out={}
    for i,q in D.items():
        r1,r2=q['r1'],q['r2']; g=q['g']; f=q['f']
        un1=len(set(r1))==1 and None not in r1; un2=len(set(r2))==1 and None not in r2
        nc=sum(v==g for v in r1)
        out[i]=dict(pre=conf3(r1),post=conf3(r2),ok=f==g,un1=un1,un2=un2,uw1=un1 and r1[0]!=g,uw2=un2 and r2[0]!=g,uc1=un1 and r1[0]==g,uc2=un2 and r2[0]==g,
                    a0=plur(r1)==g,orc=nc>0,nc=nc,p2=plur(r2)==g,r1=r1,r2=r2,g=g,f=f)
    return out
def summ(fw):
    R=collections.defaultdict(list)
    for s in SEEDS:
        Q=per_q(fw,s); ids=list(Q); A=lambda k: np.array([Q[i][k] for i in ids],float)
        R['acc'].append(A('ok').mean()*100); R['un1'].append(A('un1').mean()*100); R['un2'].append(A('un2').mean()*100)
        R['accun1'].append(A('uc1').sum()/A('un1').sum()*100); R['accun2'].append(A('uc2').sum()/A('un2').sum()*100)
        R['uw1'].append(A('uw1').mean()*100); R['uw2'].append(A('uw2').mean()*100); R['a0'].append(A('a0').mean()*100); R['orc'].append(A('orc').mean()*100)
        ok=A('ok').astype(bool); a0=A('a0').astype(bool)
        R['auroc1'].append(auroc(A('pre'),ok)); R['auroc2'].append(auroc(A('post'),ok)); R['aurc1'].append(aurc(A('pre'),ok,reps=10)); R['aurc2'].append(aurc(A('post'),ok,reps=10)); R['err'].append(100-ok.mean()*100)
        R['auroc1own'].append(auroc(A('pre'),a0))
        mino=[i for i in ids if Q[i]['nc']==1]; R['nmar'].append(np.mean([not Q[i]['ok'] for i in mino])*100); R['n_min'].append(len(mino))
        # votes
        va=np.mean([v==Q[i]['g'] for i in ids for v in Q[i]['r1']])*100; vc=np.mean([v==Q[i]['g'] for i in ids for v in Q[i]['r2']])*100; R['va'].append(va); R['vc'].append(vc)
        fl=wr=rw=n=0
        for i in ids:
            for a,b in zip(Q[i]['r1'],Q[i]['r2']):
                if a is None or b is None: continue
                n+=1; fl+=(a!=b); wr+=(a!=b and b==Q[i]['g']); rw+=(a!=b and a==Q[i]['g'])
        R['flip'].append(fl/n*100); R['wr'].append(wr/n*100); R['rw'].append(rw/n*100)
    return {k:float(np.mean(v)) for k,v in R.items()}, R
NAMES={'std':'Standard (3 x Qwen3-32B, report)','A':'A: heterogeneous council (Qwen / L70 / L8, report)','B':'B: no report (3 x Qwen3-32B, full analyses)'}
S={}
for fw in ['std','A','B']:
    m,R=summ(fw); S[fw]=m
    print(f"\n## {NAMES[fw]}")
    print(f"   final accuracy {m['acc']:.2f} (seeds {R['acc'][0]:.2f}, {R['acc'][1]:.2f}) | initial-majority {m['a0']:.2f} | oracle {m['orc']:.2f} | per-vote acc {m['va']:.1f} -> {m['vc']:.1f}")
    print(f"   unanimous votes {m['un1']:.1f} -> {m['un2']:.1f} (seeds {R['un1'][0]:.1f}->{R['un2'][0]:.1f}; {R['un1'][1]:.1f}->{R['un2'][1]:.1f}) | acc of unanimous answer {m['accun1']:.1f} -> {m['accun2']:.1f} | unanimous and wrong {m['uw1']:.1f} -> {m['uw2']:.1f}")
    print(f"   AUROC {m['auroc1']:.1f} -> {m['auroc2']:.1f} (seeds {R['auroc1'][0]:.1f}->{R['auroc2'][0]:.1f}; {R['auroc1'][1]:.1f}->{R['auroc2'][1]:.1f}) | AURC {m['aurc1']:.1f} -> {m['aurc2']:.1f} (error {m['err']:.1f}) | AUROC pre for initial-majority answer {m['auroc1own']:.1f}")
    print(f"   votes changed {m['flip']:.1f}% (W->R {m['wr']:.1f}, R->W {m['rw']:.1f}) | minority override {m['nmar']:.1f}% (n={m['n_min']:.0f}/seed)")
# CoT-SC signals
R=collections.defaultdict(list)
for s in SEEDS:
    D=load('cot_sc',s); ids=list(D)
    c5=np.array([collections.Counter([x for x in D[i]['v'] if x]).most_common(1)[0][1]/5 if any(D[i]['v']) else 0 for i in ids]); ok=np.array([D[i]['c'] for i in ids])
    c3=np.array([conf3(D[i]['v'][:3]) for i in ids]); ok3=np.array([plur(D[i]['v'][:3])==D[i]['g'] for i in ids])
    R['acc'].append(ok.mean()*100); R['auroc5'].append(auroc(c5,ok)); R['aurc5'].append(aurc(c5,ok,reps=10)); R['un5'].append((c5>0.99).mean()*100); R['accun5'].append(ok[c5>0.99].mean()*100)
    R['auroc3'].append(auroc(c3,ok3)); R['aurc3'].append(aurc(c3,ok3,reps=10)); R['un3'].append((c3>0.99).mean()*100); R['acc3'].append(ok3.mean()*100); R['uw3'].append(((c3>0.99)&~ok3).mean()*100); R['accun3'].append(ok3[c3>0.99].mean()*100)
m={k:float(np.mean(v)) for k,v in R.items()}
print(f"\n## CoT-SC (Qwen3-32B): accuracy {m['acc']:.2f} | k=5: AUROC {m['auroc5']:.1f} AURC {m['aurc5']:.1f} unanimous {m['un5']:.1f}% (acc {m['accun5']:.1f}) | k=3: acc {m['acc3']:.1f} AUROC {m['auroc3']:.1f} AURC {m['aurc3']:.1f} unanimous {m['un3']:.1f}% (acc {m['accun3']:.1f}; unanimous-wrong {m['uw3']:.1f}%)")
import pickle; pickle.dump(S,open('S.pkl','wb'))


==> scripts/fig7_variants.py <==
"""Fig. 7: protocol variants on the VM14K subset (standard, heterogeneous council, no report)."""
import sys, os, pickle
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np, matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import style as S
S.apply()
SUB = pickle.load(open('/home/claude/w/sub.pkl', 'rb'))
OUT = sys.argv[1] if len(sys.argv) > 1 else os.path.join(os.path.dirname(os.path.abspath(__file__)), 'out')
rows = [('std', 'Standard protocol\n(3 × Qwen3-32B, report)'), ('A', 'Heterogeneous council\n(Qwen3-32B, Llama-3.3-70B,\nLlama-3.1-8B; report)'), ('B', 'Consultation without report\n(3 × Qwen3-32B, full analyses)')]
specs = [('un1', 'un2', 'Unanimous votes\n(% of questions)', (22, 100)), ('accun1', 'accun2', 'Accuracy within unanimous\nvotes (%)', (65, 92)),
         ('uw1', 'uw2', 'Unanimous and wrong\n(% of questions)', (0, 32)), ('auroc1', 'auroc2', 'AUROC of agreement for\nan incorrect final answer', (48, 72))]
fig, axes = plt.subplots(1, 4, figsize=(S.DOUBLE, 56 * S.MM), gridspec_kw=dict(wspace=0.12))
fig.subplots_adjust(left=0.215, right=0.985, top=0.92, bottom=0.36)
for k, (ax, (p0, p1, xl, lim)) in enumerate(zip(axes, specs)):
    for y, (key, lab) in enumerate(rows):
        v0, v1 = SUB[key][p0], SUB[key][p1]
        ax.annotate("", xy=(v1, y), xytext=(v0, y), arrowprops=dict(arrowstyle="-|>", color="#9E9E9E", lw=0.9, shrinkA=2.2, shrinkB=2.2, mutation_scale=6), zorder=1)
        ax.scatter(v0, y, s=24, facecolor="white", edgecolor=S.PRE, linewidth=1.0, zorder=3)
        ax.scatter(v1, y, s=24, color=S.POST, edgecolor="white", linewidth=0.3, zorder=3)
        lo, hi = (v0, v1) if v0 < v1 else (v1, v0); span = lim[1] - lim[0]
        ax.text(lo - 0.04 * span, y, f"{lo:.1f}", ha="right", va="center", fontsize=6.3, color=S.PRE if lo == v0 else S.POST)
        ax.text(hi + 0.04 * span, y, f"{hi:.1f}", ha="left", va="center", fontsize=6.3, color=S.PRE if hi == v0 else S.POST)
    if k == 3: ax.axvline(50, color=S.GREY, lw=0.5, ls=(0, (3, 2)), zorder=0)
    ax.set_ylim(2.7, -0.7); ax.set_yticks(range(3)); ax.set_yticklabels([lab for _, lab in rows] if k == 0 else [], fontsize=6.8)
    ax.tick_params(axis="y", length=0); ax.spines["left"].set_visible(False)
    ax.set_xlim(*lim); ax.set_xlabel(xl); ax.xaxis.grid(True, color="#E6E6E6", lw=0.5)
    S.panel(ax, "abcd"[k], x=-0.70 if k == 0 else 0.02, y=1.0)
h = [Line2D([], [], marker="o", ls="", mfc="white", mec=S.PRE, mew=1.0, ms=5, label="Before consultation"),
     Line2D([], [], marker="o", ls="", color=S.POST, ms=5, label="After consultation")]
fig.legend(handles=h, loc="lower center", ncol=2, bbox_to_anchor=(0.6, 0.01), columnspacing=2)
S.save(fig, "Fig7_protocol_variants", OUT)
print("ok")


==> scripts/holm.py <==
"""Bootstrap p-values and Holm adjustment for the pre-specified comparisons (Appendix table)."""
import sys, pickle, collections
sys.path.insert(0,'/home/claude/w'); sys.path.insert(0,'/home/claude/abl')
from lib import *
rng=np.random.default_rng(99)
SUB=pickle.load(open('sub.pkl','rb')); sig=pickle.load(open('sig.pkl','rb'))
def pboot(d,B=10000):
    d=np.asarray(d,float); n=len(d); bs=np.concatenate([d[rng.integers(0,n,(500,n))].mean(1) for _ in range(B//500)])
    p=2*min((bs<=0).mean(),(bs>=0).mean()); return max(p,1/B), d.mean()*100
rows=[]
# family 1: consultation − CoT-SC
for ds,nm in [('medqa','MedQA-USMLE'),('vm14k','VM14K full set')]:
    for m in MAIN:
        Q=collections.defaultdict(list)
        for s in SEEDS:
            A=get(ds,'medagents',m,s); B=get(ds,'cot_sc',m,s)
            for i in A:
                if i in B: Q[i].append(A[i]['c']-B[i]['c'])
        p,mu=pboot([np.mean(v) for v in Q.values()]); rows.append(('acc',f'{nm}, {NAME[m]}',mu,p))
import lib; lib.load.cache_clear()
from load import load, SEEDS as SS
ids=list(load('std',42)); d=[np.mean([load('std',s)[i]['c']-load('cot_sc',s)[i]['c'] for s in SS]) for i in ids]
p,mu=pboot(d); rows.append(('acc','VM14K subset, Qwen3-32B',mu,p))
# family 2: ΔAUROC post − pre : normal approximation from the bootstrap CI
from scipy.stats import norm
CELLS=[('medqa','qwen',(42,43),'medagents','MedQA-USMLE, Qwen3-32B'),('medqa','l70',(42,43,44),'medagents','MedQA-USMLE, Llama-3.3-70B'),('medqa','l8',(42,43,44),'medagents','MedQA-USMLE, Llama-3.1-8B'),
       ('vm14k','qwen',(42,43,44),'medagents','VM14K full set, Qwen3-32B'),('vm14k','l70',(42,43,44),'medagents','VM14K full set, Llama-3.3-70B'),('vm14k','l8',(44,),'medagents_vi','VM14K full set, Llama-3.1-8B')]
for ds,m,seeds,fw,nm in CELLS:
    mu,lo,hi=sig[(ds,m,seeds,fw)]['ci']['dAUROC_post_pre']; se=(hi-lo)/3.92; p=2*norm.sf(abs(mu)/se); rows.append(('auroc',nm,mu,max(p,1e-4)))
mu,lo,hi=SUB['std']['d_auroc']; se=(hi-lo)/3.92; rows.append(('auroc','VM14K subset, Qwen3-32B',mu,max(2*norm.sf(abs(mu)/se),1e-4)))
def holm(ps):
    o=np.argsort(ps); adj=np.empty(len(ps)); m=len(ps); run=0
    for r,j in enumerate(o): run=max(run,(m-r)*ps[j]); adj[j]=min(run,1)
    return adj
out=[]
for fam,lab in [('acc','Consultation $-$ CoT-SC (accuracy, pp)'),('auroc','Post- minus pre-consultation AUROC')]:
    R=[r for r in rows if r[0]==fam]; adj=holm([r[3] for r in R])
    out.append(rf'\multicolumn{{4}}{{l}}{{\textit{{{lab}}}}} \\')
    for (f,nm,mu,p),a in zip(R,adj):
        fp=lambda x: '$<$0.001' if x<0.001 else f'{x:.3f}'
        out.append(f"{nm} & {'$+$' if mu>=0 else '$-$'}{abs(mu):.2f} & {fp(p)} & {fp(a)} \\\\")
    if fam=='acc': out.append(r'\midrule')
open('/home/claude/vimed/tables/A_holm.tex','w').write('\n'.join(out)+'\n'); print('\n'.join(out))


==> scripts/load.py <==
import json, glob, os, sys, collections
import numpy as np
sys.path.insert(0,'/home/claude/w')
from parser import reparse, report_letter
from lib import aurc, oracle_aurc, auroc
ROOT='/home/claude/abl/results_ablation/'
FILES={'cot_sc':'tier1/cot_sc/cot_sc__sglang-qwen3-32b__vm14k_sub2000__s{}.jsonl','std':'tier3/medagents/medagents__sglang-qwen3-32b__vm14k_sub2000__s{}.jsonl',
       'A':'tier3/medagents_hetero/medagents_hetero__sglang-qwen3-32b__vm14k_sub2000__s{}.jsonl','B':'tier3/medagents_noreport/medagents_noreport__sglang-qwen3-32b__vm14k_sub2000__s{}.jsonl'}
SEEDS=[42,43]
_cache={}
def load(fw,s):
    if (fw,s) in _cache: return _cache[(fw,s)]
    D={}
    with open(ROOT+FILES[fw].format(s)) as f:
        for l in f:
            d=json.loads(l); a=d.get('audit_trail') or []
            r=dict(g=d['gold'],f=d['answer'],c=bool(d['correct']),diff=d['difficulty'],topic=d['topic'],tin=d.get('tokens_in'),tout=d.get('tokens_out'),calls=d.get('api_calls'),nllm=d.get('n_llm_calls'),ts=d.get('timestamp'))
            if fw=='cot_sc':
                r['v']=d['individual_votes']; r['vfin']=[x.get('call',{}).get('finish_reason') for x in a]
            else:
                an=[x for x in a if x.get('step')=='analysis']; co=[x for x in a if x.get('step')=='consultation']; rep=[x for x in a if x.get('step')=='report']
                r['roles']=next((x.get('roles') for x in a if x.get('step')=='expert_gathering'),None)
                r['r1l']=[x.get('answer') for x in an]; r['r2l']=[x.get('answer') for x in co]
                r['r1']=[x.get('answer') if x.get('answer') is not None else reparse(x.get('raw')) for x in an]
                r['r2']=[x.get('answer') if x.get('answer') is not None else reparse(x.get('raw')) for x in co]
                r['m1']=[x.get('model') for x in an]; r['m2']=[x.get('model') for x in co]
                r['fin1']=[x.get('call',{}).get('finish_reason') for x in an]; r['fin2']=[x.get('call',{}).get('finish_reason') for x in co]
                r['reused']=[x.get('reused_from_original') for x in an]
                r['a_raw']=[x.get('raw') for x in an]; r['c_raw_len']=[len(x.get('raw') or '') for x in co]
                r['rl']=report_letter(rep[0].get('raw')) if rep else None; r['hasrep']=bool(rep)
                r['steps']=[x.get('step') for x in a]
            D[d['id']]=r
    _cache[(fw,s)]=D; return D


==> scripts/make_supp_tables.py <==
"""Generate supplementary table bodies from stored result files."""
import sys, pickle
sys.path.insert(0,'/home/claude/w')
from lib import *
OUT='/home/claude/vimed/tables/'
acc=pickle.load(open('acc.pkl','rb')); sig=pickle.load(open('sig.pkl','rb')); league=pickle.load(open('league.pkl','rb')); mad=pickle.load(open('mad.pkl','rb'))
f1=lambda x: f'{x:.1f}'
# S3: accuracy of all strategies
LAB=[('zero_shot','Zero-shot'),('cot','CoT'),('cot_sc','CoT-SC ($k=5$)'),('self_refine','Self-Refine'),('voting_ensemble','Option-shuffled voting'),('mad_debate','Multi-agent debate'),('mdagents','MDAgents'),('medagents','Consultation'),('medagents_vi','Consultation, topic-aware roles')]
rows=[]
for ds,title in [('medqa',r'\textit{MedQA-USMLE (unified configuration)}'),('vm14k',r'\textit{VM14K full set (legacy configuration)}')]:
    rows.append(rf'\multicolumn{{5}}{{l}}{{{title}}} \\')
    for fw,lab in LAB:
        d=acc[(acc.ds==ds)&(acc.fw==fw)]
        if d.empty: continue
        cells=[]
        for m in ['qwen','l70','l8','gem']:
            r=d[d.m==m]; cells.append(f'{r.iloc[0].acc:.1f} [{r.iloc[0].lo:.1f}; {r.iloc[0].hi:.1f}]' if len(r) else '--')
        rows.append(f'{lab} & '+' & '.join(cells)+r' \\')
    if ds=='medqa': rows.append(r'\midrule')
open(OUT+'S_accuracy.tex','w').write('\n'.join(rows)+'\n')
# S4: E-AURC
CELLS=[('medqa','qwen',(42,43),'medagents','Qwen3-32B\\textsuperscript{a}'),('medqa','l70',(42,43,44),'medagents','Llama-3.3-70B'),('medqa','l8',(42,43,44),'medagents','Llama-3.1-8B'),
       ('vm14k','qwen',(42,43,44),'medagents','Qwen3-32B\\textsuperscript{b}'),('vm14k','l70',(42,43,44),'medagents','Llama-3.3-70B'),('vm14k','l8',(44,),'medagents_vi','Llama-3.1-8B\\textsuperscript{c}')]
rows=[]
for k,(ds,m,seeds,fw,name) in enumerate(CELLS):
    if k==0: rows.append(r'\multicolumn{6}{l}{\textit{MedQA-USMLE (unified configuration)}} \\')
    if k==3: rows.append(r'\midrule'); rows.append(r'\multicolumn{6}{l}{\textit{VM14K full set (legacy configuration)}} \\')
    S=sig[(ds,m,seeds,fw)]
    rows.append(f"{name} & {f1(S['sc5']['EAURC'])} & {f1(S['sc3']['EAURC'])} & {f1(S['pre']['EAURC'])} & {f1(S['post']['EAURC'])} & {f1(S['pre_own']['AUROC'])}"+r' \\')
open(OUT+'S_eaurc.tex','w').write('\n'.join(rows)+'\n')
# S5: league
SIGS=[('CoT-SC k=5 (5 calls)','Self-consistency, five CoT samples',5),('Pre-consultation analysts (4 calls)','Pre-consultation votes',4),('3 CoT runs (3 calls)','Three independent CoT runs',3),
      ('Cross-model zero-shot, 2 models (2 calls)','Two different models, zero-shot',2),('Option-shuffled voting (3 calls)','Option-shuffled voting, three runs',3),('3 full council runs (27 calls)','Three independent consultation runs',27),
      ('Self-critique verdict (2 calls)','Self-critique verdict (Self-Refine)',2),('Post-consultation votes (9 calls)','Post-consultation votes',9),('3 zero-shot runs (3 calls)','Three repeated zero-shot runs',3),('Self-assessed complexity (1 call)','Self-assessed complexity (MDAgents)',1)]
rows=[]
for key,lab,calls in SIGS:
    cells=[]
    for ds in ['medqa','vm14k']:
        for m in ['qwen','l70','l8']:
            L=league[(ds,m)]; cells.append(f1(L[key][1]) if key in L else '--')
    rows.append(f'{lab} & {calls} & '+' & '.join(cells)+r' \\')
    if key.startswith('3 full council'): rows.append(r'\midrule')
open(OUT+'S_league.tex','w').write('\n'.join(rows)+'\n')
# S10: MAD (cells with usable raw outputs)
rows=[]
for ds,m,name in [('vm14k','qwen','Qwen3-32B, VM14K'),('vm14k','l70','Llama-3.3-70B, VM14K'),('medqa','qwen','Qwen3-32B, MedQA-USMLE'),('medqa','l8','Llama-3.1-8B, MedQA-USMLE')]:
    R=mad[(ds,m)]
    rows.append(f"{name} & {f1(R['noexp1'])} & {f1(R['chg1'])} & {f1(R['exp1'])} & {f1(R['un1'])} & {f1(R['unl'])} & {f1(R['unw1'])} & {f1(R['unwl'])} & {f1(R['AUROC_pre'])} & {f1(R['AUROC_post'])}"+r' \\')
open(OUT+'S_mad.tex','w').write('\n'.join(rows)+'\n')
for f in ['S_accuracy','S_eaurc','S_league','S_mad']: print('==',f); print(open(OUT+f+'.tex').read())


==> scripts/make_tables.py <==
"""Generate every main-text table body (LaTeX) from the stored result files. No number is typed by hand."""
import sys, json, pickle, collections
sys.path.insert(0, '/home/claude/w')
from lib import *
OUT = '/home/claude/vimed/tables/'
acc = pickle.load(open('/home/claude/w/acc.pkl', 'rb')); P = pickle.load(open('/home/claude/w/paired.pkl', 'rb'))
traj = pickle.load(open('/home/claude/w/traj.pkl', 'rb')); sig = pickle.load(open('/home/claude/w/sig.pkl', 'rb'))
gate = pickle.load(open('/home/claude/w/gate.pkl', 'rb')); SUB = pickle.load(open('/home/claude/w/sub.pkl', 'rb')); FD = json.load(open('/home/claude/w/figs/fig_data.json'))
NAMES = {'qwen': 'Qwen3-32B', 'l70': 'Llama-3.3-70B', 'l8': 'Llama-3.1-8B'}
CELL = {('medqa', 'qwen'): ('medagents', (42, 43)), ('medqa', 'l70'): ('medagents', (42, 43, 44)), ('medqa', 'l8'): ('medagents', (42, 43, 44)),
        ('vm14k', 'qwen'): ('medagents', (42, 43, 44)), ('vm14k', 'l70'): ('medagents', (42, 43, 44)), ('vm14k', 'l8'): ('medagents_vi', (44,))}
MARK = {('medqa', 'qwen'): r'\textsuperscript{a}', ('vm14k', 'qwen'): r'\textsuperscript{b}', ('vm14k', 'l8'): r'\textsuperscript{c}'}
BLOCKS = [('medqa', r'\textit{MedQA-USMLE, 1,272 questions, unified configuration}'),
          ('sub', r'\textit{VM14K subset, 2,000 questions, unified configuration, Qwen3-32B only}'),
          ('vm14k', r'\textit{VM14K full set, 11,094 questions, legacy configuration}')]
TBD = r'\tbd'
f1 = lambda x: f'{x:.1f}'
def sgn(x, d=1): return (r'$+$' if round(x, d) >= 0 else r'$-$') + f'{abs(x):.{d}f}'
def ci(mu, lo, hi, d=2): return f'{sgn(mu, d)} [{sgn(lo, d)}; {sgn(hi, d)}]'
def A(ds, fw, m):
    r = acc[(acc.ds == ds) & (acc.fw == fw) & (acc.m == m)].iloc[0]; return f'{r.acc:.1f} [{r.lo:.1f}; {r.hi:.1f}]'

# ---------------- accuracy ----------------
rows = []
for ds, title in BLOCKS:
    rows.append(rf'\multicolumn{{5}}{{l}}{{{title}}} \\')
    if ds == 'sub':
        a = lambda t: f'{t[0]:.1f} [{t[1]:.1f}; {t[2]:.1f}]'
        rows.append(f"CoT-SC ($k=5$) & 5 & {a(SUB['sc']['acc_ci'])} & NR & NR \\\\".replace('NR', '%s'))
        rows.append(f"Consultation & 9 & {a(SUB['std']['acc_ci'])} & NR & NR \\\\".replace('NR', '%s'))
        rows.append(f"Consultation $-$ CoT-SC & -- & {ci(*SUB['std']['d_sc'])} & NR & NR \\\\".replace('NR', '%s'))
        rows[-3:] = [r.replace('%s', 'n.r.') for r in rows[-3:]]
    else:
        for fw, lab, calls in [('zero_shot', 'Zero-shot', 1), ('cot', 'CoT', 1), ('cot_sc', 'CoT-SC ($k=5$)', 5), ('medagents', 'Consultation', 9)]:
            rows.append(f'{lab} & {calls} & ' + ' & '.join(A(ds, fw, m) for m in MAIN) + r' \\')
        rows.append(r'Consultation $-$ CoT-SC & -- & ' + ' & '.join(ci(*P[(ds, 'medagents', 'cot_sc', m)][:3]) for m in MAIN) + r' \\')
    if ds != 'vm14k': rows.append(r'\midrule')
open(OUT + 'T_accuracy.tex', 'w').write('\n'.join(rows) + '\n')

# ---------------- agreement inflation ----------------
rows = []
for ds, title in BLOCKS:
    rows.append(rf'\multicolumn{{10}}{{l}}{{{title}}} \\')
    for m in MAIN:
        if ds == 'sub':
            if m != 'qwen': continue
            T = SUB['std']; rows.append(f"{NAMES[m]} & {f1(T['un1'])} & {f1(T['un2'])} & {f1(T['accun1'])} & {f1(T['accun2'])} & {f1(T['uw1'])} & {f1(T['uw2'])} & {f1(T['a0'])} & {f1(T['acc'])} & {f1(T['orc'])}" + r' \\'); continue
        fw, seeds = CELL[(ds, m)]; T = traj[(ds, fw, m, seeds)]
        rows.append(f"{NAMES[m]}{MARK.get((ds, m), '')} & {f1(T['pre_un'])} & {f1(T['post_un'])} & {f1(T['acc_un_pre'])} & {f1(T['acc_un_post'])} & {f1(T['unw_pre'])} & {f1(T['unw_post'])} & {f1(T['A0'])} & {f1(T['A1'])} & {f1(T['O'])}" + r' \\')
    if ds != 'vm14k': rows.append(r'\midrule')
open(OUT + 'T_agreement.tex', 'w').write('\n'.join(rows) + '\n')

# ---------------- selective prediction ----------------
rows = []
for ds, title in BLOCKS:
    rows.append(rf'\multicolumn{{12}}{{l}}{{{title}}} \\')
    for m in MAIN:
        if ds == 'sub':
            if m != 'qwen': continue
            T = SUB['std']; C = SUB['sc']
            rows.append(f"{NAMES[m]} & {f1(C['aurc5'])} & {f1(C['auroc5'])} & {f1(C['aurc3'])} & {f1(C['auroc3'])} & {f1(T['aurc1'])} & {f1(T['auroc1'])} & {f1(T['aurc2'])} & {f1(T['auroc2'])} & {f1(T['err'])} & {ci(*T['d_aurc'], d=1)} & {ci(*T['d_auroc'], d=1)}" + r' \\'); continue
        fw, seeds = CELL[(ds, m)]; S = sig[(ds, m, seeds, fw)]; c = S['ci']
        rows.append(f"{NAMES[m]}{MARK.get((ds, m), '')} & {f1(S['sc5']['AURC'])} & {f1(S['sc5']['AUROC'])} & {f1(S['sc3']['AURC'])} & {f1(S['sc3']['AUROC'])} & {f1(S['pre']['AURC'])} & {f1(S['pre']['AUROC'])} & {f1(S['post']['AURC'])} & {f1(S['post']['AUROC'])} & {f1(S['post']['err'])} & {ci(*c['dAURC_post_pre'], d=1)} & {ci(*c['dAUROC_post_pre'], d=1)}" + r' \\')
    if ds != 'vm14k': rows.append(r'\midrule')
open(OUT + 'T_selective.tex', 'w').write('\n'.join(rows) + '\n')

# ---------------- mechanism ----------------
def repro(ds, m):
    """Share of unanimous outcomes whose final answer changes in an independent re-run (seeds 42 and 43, both directions)."""
    fw, seeds = CELL[(ds, m)]
    if ds == 'vm14k' and m == 'l8': return None          # the two available seeds were run on different engines
    o = collections.Counter()
    for a, b in [(42, 43), (43, 42)]:
        Aa = get(ds, fw, m, a); B = get(ds, fw, m, b); SA = get(ds, 'cot_sc', m, a); SB = get(ds, 'cot_sc', m, b)
        for i, q in Aa.items():
            if i not in B or len(q['r2l']) != 3: continue
            r1, r2 = votes(q, ds)
            if len(set(r2)) == 1 and None not in r2: o['pu'] += 1; o['pu_d'] += (B[i]['f'] != q['f'])
            v = SA[i]['v'] if i in SA else None
            if v and len(set(v)) == 1 and v[0] and i in SB: o['sc'] += 1; o['sc_d'] += (SB[i]['f'] != SA[i]['f'])
    return o['pu_d'] / o['pu'] * 100, o['sc_d'] / o['sc'] * 100
rows = []; rows2 = []; EX = {}
for ds, title in BLOCKS:
    rows.append(rf'\multicolumn{{6}}{{l}}{{{title}}} \\'); rows2.append(rf'\multicolumn{{7}}{{l}}{{{title}}} \\')
    for m in MAIN:
        if ds == 'sub':
            if m != 'qwen': continue
            T = SUB['std']
            rows.append(f"{NAMES[m]} & {f1(T['rf'])} & {f1(T['rfw'])} & {f1(T['min_right'])} & {f1(T['min_wrong'])} & {f1(T['nmar'])}" + r' \\')
            rows2.append(f"{NAMES[m]} & {f1(T['split_before'])} & {f1(T['acc30'])} & {f1(T['acc21'])} & {f1(T['acc111'])} & {f1(T['rerun'])} & {f1(SUB['sc']['rerun'])}" + r' \\'); continue
        fw, seeds = CELL[(ds, m)]; T = traj[(ds, fw, m, seeds)]; C = FD[f'{ds}|{m}']; st = C['strata']; cf = C['conform']; rp = repro(ds, m); EX[(ds, m)] = rp
        rr = (f1(rp[0]), f1(rp[1])) if rp else ('--', '--')
        rows.append(f"{NAMES[m]}{MARK.get((ds, m), '')} & {f1(T['rf'])} & {f1(T['rfw'])} & {f1(cf['right'])} & {f1(cf['wrong'])} & {f1(T['NMAR'])}" + r' \\')
        rows2.append(f"{NAMES[m]}{MARK.get((ds, m), '')} & {f1(st['share'][1] + st['share'][2])} & {f1(st['acc'][0])} & {f1(st['acc'][1])} & {f1(st['acc'][2])} & {rr[0]} & {rr[1]}" + r' \\')
    if ds != 'vm14k': rows.append(r'\midrule'); rows2.append(r'\midrule')
open(OUT + 'T_mechanism.tex', 'w').write('\n'.join(rows) + '\n')
open(OUT + 'T_strata.tex', 'w').write('\n'.join(rows2) + '\n')

# ---------------- gating ----------------
rows = []; rows5 = []
for ds, title in BLOCKS:
    rows.append(rf'\multicolumn{{7}}{{l}}{{{title}}} \\')
    if ds != 'sub': rows5.append(rf'\multicolumn{{5}}{{l}}{{{title}}} \\')
    for m in MAIN:
        if ds == 'sub':
            if m != 'qwen': continue
            G = SUB['gate']['g4']; G5 = SUB['gate']['g5']
            rows.append(f"{NAMES[m]} & {f1(SUB['sc']['acc_ci'][0])} & {f1(SUB['std']['acc'])} & {f1(G['acc'])} & {G['inv']:.0f} & {ci(*G['vs_ma'])} & {ci(*G['vs_sc'])}" + r' \\')
            rows5.append(r'\multicolumn{5}{l}{\textit{VM14K subset, 2,000 questions, unified configuration, Qwen3-32B only}} \\')
            rows5.append(f"{NAMES[m]} & {f1(G5['acc'])} & {G5['inv']:.0f} & {ci(*G5['vs_ma'])} & {ci(*G5['vs_sc'])}" + r' \\'); rows5.append(r'\midrule'); continue
        G = gate[('scgate', ds, m)]
        rows.append(f"{NAMES[m]} & {f1(G['sc'])} & {f1(G['ma'])} & {f1(G['g4'])} & {G['inv4']:.0f} & {ci(*G['g4_ma'])} & {ci(*G['g4_sc'])}" + r' \\')
        rows5.append(f"{NAMES[m]} & {f1(G['g5'])} & {G['inv5']:.0f} & {ci(*G['g5_ma'])} & {ci(*G['g5_sc'])}" + r' \\')
    if ds != 'vm14k': rows.append(r'\midrule')
    if ds == 'medqa': rows5.append(r'\midrule')
open(OUT + 'T_gating.tex', 'w').write('\n'.join(rows) + '\n')
open(OUT + 'S_gating5.tex', 'w').write('\n'.join(rows5) + '\n')
# ---------------- protocol variants (Table 8) ----------------
rows = []
for k, lab in [('std', 'Standard protocol'), ('A', 'Heterogeneous council'), ('B', 'Consultation without report')]:
    T = SUB[k]; ar = lambda a, b: f'{a:.1f} $\\rightarrow$ {b:.1f}'
    rows.append(f"{lab} & {T['acc_ci'][0]:.1f} [{T['acc_ci'][1]:.1f}; {T['acc_ci'][2]:.1f}] & {ci(*T['d_sc'])} & {ar(T['un1'], T['un2'])} & {ar(T['accun1'], T['accun2'])} & {ar(T['uw1'], T['uw2'])} & {ar(T['auroc1'], T['auroc2'])} & {ci(*T['d_auroc'], d=1)}" + r' \\')
open(OUT + 'T_robust.tex', 'w').write('\n'.join(rows) + '\n')
pickle.dump(EX, open('/home/claude/w/repro.pkl', 'wb'))
for f in ['T_accuracy', 'T_agreement', 'T_selective', 'T_mechanism', 'T_strata', 'T_gating', 'S_gating5', 'T_robust']:
    print('=====', f); print(open(OUT + f + '.tex').read())


==> scripts/null_model_simulation.py <==
import sys, numpy as np, collections, pickle
sys.path.insert(0,'/home/claude/w')
from main import perq
from lib import auroc, plur
rng=np.random.default_rng(7)
cells=[('medqa','qwen'),('medqa','l70'),('medqa','l8'),('sub','qwen'),('sub','l70'),('sub','l8')]
R={}
for ds,m in cells:
    P=perq(ds,m); seeds=list(P); out=collections.defaultdict(list)
    for s in seeds:
        Q=P[s]; ids=list(Q)
        # 2-1 questions with three extracted pre-votes
        two=[i for i in ids if Q[i]['n1']==2 and None not in Q[i]['r1']]
        info={}
        for i in two:
            r1=Q[i]['r1']; maj=plur(r1); mino=[v for v in r1 if v!=maj][0]
            info[i]=(maj,mino,mino==Q[i]['g'],maj==Q[i]['g'])
        # observed switch rates (minority adopts majority)
        sw=collections.Counter()
        for i in two:
            maj,mino,mc,_=info[i]; r1,r2=Q[i]['r1'],Q[i]['r2']
            if None in r2: continue
            k=r1.index(mino); sw['n',mc]+=1; sw['y',mc]+=(r2[k]==maj)
        pc=sw['y',True]/sw['n',True]; pw=sw['y',False]/sw['n',False]
        pbar=(sw['y',True]+sw['y',False])/(sw['n',True]+sw['n',False])
        nc=sum(info[i][2] for i in two); nw=len(two)-nc
        scen={'blind':(pbar,pbar),'observed':(pc,pw),'sensitive':(0.0,min(1.0,pbar*len(two)/max(nw,1)))}
        base_post={i:Q[i]['post'] for i in ids}; base_ok={i:Q[i]['ok'] for i in ids}
        out['obs'].append(auroc([Q[i]['post'] for i in ids],[Q[i]['ok'] for i in ids]))
        out['pre'].append(auroc([Q[i]['pre'] for i in ids],[Q[i]['ok'] for i in ids]))
        out['pc'].append(pc); out['pw'].append(pw); out['pbar'].append(pbar)
        for name,(p_c,p_w) in scen.items():
            au=[];un=[]
            for _ in range(200):
                post=dict(base_post); ok=dict(base_ok)
                for i in two:
                    maj,mino,mc,majc=info[i]
                    p=p_c if mc else p_w
                    post[i]=1.0 if rng.random()<p else 2/3
                    ok[i]=majc
                au.append(auroc([post[i] for i in ids],[ok[i] for i in ids])); un.append(np.mean([post[i]==1.0 for i in ids])*100)
            out[name].append(np.mean(au)); out[name+'_lo'].append(np.percentile(au,2.5)); out[name+'_hi'].append(np.percentile(au,97.5)); out[name+'_un'].append(np.mean(un))
        out['obs_un'].append(np.mean([Q[i]['post']==1.0 for i in ids])*100)
    R[(ds,m)]={k:float(np.mean(v)) for k,v in out.items()}
    r=R[(ds,m)]
    print(ds,m,'pre %.1f obs %.1f | blind %.1f [%.1f,%.1f] observed-rates %.1f sensitive %.1f | p_c %.2f p_w %.2f | un obs %.1f blind %.1f sens %.1f'%(r['pre'],r['obs'],r['blind'],r['blind_lo'],r['blind_hi'],r['observed'],r['sensitive'],r['pc'],r['pw'],r['obs_un'],r['blind_un'],r['sensitive_un']))
pickle.dump(R,open('null.pkl','wb'))


==> scripts/sub_metrics.py <==
"""All subset numbers for the manuscript, stored in sub.pkl (no number typed by hand)."""
import sys, io, contextlib, pickle; sys.path.insert(0,'/home/claude/abl')
from load import *
with contextlib.redirect_stdout(io.StringIO()):
    from an1 import per_q, conf3, plur, summ
rng=np.random.default_rng(2026)
ids=list(load('std',42)); R={}
def qmean(fw,key): 
    Q=[per_q(fw,s) for s in SEEDS]; return np.array([np.mean([float(q[i][key]) for q in Q]) for i in ids])
def bci(d,B=4000):
    d=np.asarray(d,float); n=len(d); bs=d[rng.integers(0,n,(B,n))].mean(1)*100; return (float(d.mean()*100),float(np.percentile(bs,2.5)),float(np.percentile(bs,97.5)))
sc=np.array([np.mean([load('cot_sc',s)[i]['c'] for s in SEEDS]) for i in ids])
for fw in ['std','A','B']:
    m,_=summ(fw); R[fw]=m
    R[fw]['acc_ci']=bci(qmean(fw,'ok')); R[fw]['d_sc']=bci(qmean(fw,'ok')-sc); R[fw]['d_std']=bci(qmean(fw,'ok')-qmean('std','ok'))
    R[fw]['d_un']=bci(qmean(fw,'un2')-qmean(fw,'un1')); R[fw]['d_uw']=bci(qmean(fw,'uw2')-qmean(fw,'uw1'))
    R[fw]['d_un2_std']=bci(qmean(fw,'un2')-qmean('std','un2')); R[fw]['d_uw2_std']=bci(qmean(fw,'uw2')-qmean('std','uw2'))
    R[fw]['tok']=float(np.mean([(q['tin'] or 0)+(q['tout'] or 0) for s in SEEDS for q in load(fw,s).values()]))
R['sc']={'acc_ci':bci(sc),'tok':float(np.mean([(q['tin'] or 0)+(q['tout'] or 0) for s in SEEDS for q in load('cot_sc',s).values()]))}
# CoT-SC signal metrics
o=collections.defaultdict(list)
for s in SEEDS:
    D=load('cot_sc',s)
    c5=np.array([collections.Counter([x for x in D[i]['v'] if x]).most_common(1)[0][1]/5 if any(D[i]['v']) else 0 for i in ids]); ok=np.array([D[i]['c'] for i in ids])
    c3=np.array([conf3(D[i]['v'][:3]) for i in ids]); ok3=np.array([plur(D[i]['v'][:3])==D[i]['g'] for i in ids])
    o['auroc5'].append(auroc(c5,ok)); o['aurc5'].append(aurc(c5,ok,reps=20)); o['eaurc5'].append(aurc(c5,ok,reps=20)-oracle_aurc(ok))
    o['auroc3'].append(auroc(c3,ok3)); o['aurc3'].append(aurc(c3,ok3,reps=20)); o['eaurc3'].append(aurc(c3,ok3,reps=20)-oracle_aurc(ok3))
R['sc'].update({k:float(np.mean(v)) for k,v in o.items()})
# bootstrap CIs for AUROC/AURC deltas and between-protocol post AUROC
def boot(fw,B=1500):
    out=collections.defaultdict(list)
    for s in SEEDS:
        Q=per_q(fw,s); pre=np.array([Q[i]['pre'] for i in ids]); post=np.array([Q[i]['post'] for i in ids]); okk=np.array([Q[i]['ok'] for i in ids])
        QS=per_q('std',s); ps=np.array([QS[i]['post'] for i in ids]); oks=np.array([QS[i]['ok'] for i in ids])
        for _ in range(B):
            ix=rng.integers(0,len(ids),len(ids))
            out['d_auroc'].append(auroc(post[ix],okk[ix])-auroc(pre[ix],okk[ix])); out['d_aurc'].append(aurc(post[ix],okk[ix],reps=1)-aurc(pre[ix],okk[ix],reps=1))
            out['post_auroc'].append(auroc(post[ix],okk[ix])); out['post_vs_std'].append(auroc(post[ix],okk[ix])-auroc(ps[ix],oks[ix]))
    return {k:(float(np.mean(v)),float(np.percentile(v,2.5)),float(np.percentile(v,97.5))) for k,v in out.items()}
for fw in ['std','A','B']:
    R[fw].update(boot(fw))
    # E-AURC
    e=[]
    for s in SEEDS:
        Q=per_q(fw,s); okk=np.array([Q[i]['ok'] for i in ids]); e.append((aurc(np.array([Q[i]['pre'] for i in ids]),okk,reps=20)-oracle_aurc(okk), aurc(np.array([Q[i]['post'] for i in ids]),okk,reps=20)-oracle_aurc(okk)))
    R[fw]['eaurc1']=float(np.mean([x[0] for x in e])); R[fw]['eaurc2']=float(np.mean([x[1] for x in e]))
# conformity, strata, report following, reproducibility (from an3 logic)
for fw in ['std','A','B']:
    cf=collections.Counter(); st=collections.Counter()
    for s in SEEDS:
        for i,q in load(fw,s).items():
            r1,r2=q['r1'],q['r2']; g=q['g']; f=q['f']
            n1=collections.Counter([v for v in r1 if v]).most_common(1)[0][1] if any(r1) else 0
            un2=len(set(r2))==1 and None not in r2; k={3:'3-0',2:'2-1'}.get(n1,'1-1-1')
            if un2: st['n',k]+=1; st['ok',k]+=(f==g); st['N']+=1
            if n1==2 and None not in r1 and None not in r2:
                maj=collections.Counter(r1).most_common(1)[0][0]
                for a,b in zip(r1,r2):
                    if a!=maj: kk='min_right' if a==g else 'min_wrong'; cf[kk]+=1; cf[kk+'_y']+=(b==maj)
            if q.get('rl'):
                for b in r2:
                    if b is None: continue
                    st['rf_den']+=1; st['rf']+=(b==q['rl'])
                    if q['rl']!=g: st['rfw_den']+=1; st['rfw']+=(b==q['rl'])
    R[fw].update(min_right=cf['min_right_y']/cf['min_right']*100,min_wrong=cf['min_wrong_y']/cf['min_wrong']*100,split_before=100-st['n','3-0']/st['N']*100,
                 acc30=st['ok','3-0']/st['n','3-0']*100,acc21=st['ok','2-1']/st['n','2-1']*100,acc111=st['ok','1-1-1']/st['n','1-1-1']*100,
                 rf=st['rf']/st['rf_den']*100 if st['rf_den'] else float('nan'),rfw=st['rfw']/st['rfw_den']*100 if st['rfw_den'] else float('nan'))
o=collections.Counter()
for a,b in [(42,43),(43,42)]:
    for fw in ['std','A','B']:
        X=load(fw,a); Y=load(fw,b)
        for i,q in X.items():
            if len(set(q['r2']))==1 and None not in q['r2']: o[fw,'n']+=1; o[fw,'d']+=(Y[i]['f']!=q['f'])
    X=load('cot_sc',a); Y=load('cot_sc',b)
    for i,q in X.items():
        if len(set(q['v']))==1 and q['v'][0]: o['sc','n']+=1; o['sc','d']+=(Y[i]['f']!=q['f'])
for fw in ['std','A','B']: R[fw]['rerun']=o[fw,'d']/o[fw,'n']*100
R['sc']['rerun']=o['sc','d']/o['sc','n']*100
# gating
G=collections.defaultdict(list)
for i in ids:
    for thr,name in [(4,'g4'),(5,'g5')]:
        v=[];inv=[]
        for s in SEEDS:
            scq=load('cot_sc',s)[i]; top=collections.Counter([x for x in scq['v'] if x]).most_common(1)[0][1] if any(scq['v']) else 0
            v.append(scq['c'] if top>=thr else load('std',s)[i]['c']); inv.append(top<thr)
        G[name].append(np.mean(v)); G[name+'_inv'].append(np.mean(inv))
R['gate']={}
for name in ['g4','g5']:
    R['gate'][name]=dict(acc=float(np.mean(G[name])*100),inv=float(np.mean(G[name+'_inv'])*100),vs_ma=bci(np.array(G[name])-qmean('std','ok')),vs_sc=bci(np.array(G[name])-sc))
# vote extraction stats
R['votes']={}
for fw in ['std','A','B']:
    a_l=np.mean([x is None for s in SEEDS for q in load(fw,s).values() for x in q['r1l']])*100; a_r=np.mean([x is None for s in SEEDS for q in load(fw,s).values() for x in q['r1']])*100
    c_l=np.mean([x is None for s in SEEDS for q in load(fw,s).values() for x in q['r2l']])*100; c_r=np.mean([x is None for s in SEEDS for q in load(fw,s).values() for x in q['r2']])*100
    R['votes'][fw]=(a_l,a_r,c_l,c_r)
R['A_reused']=float(np.mean([q['reused'][0] is True for s in SEEDS for q in load('A',s).values()])*100)
pickle.dump(R,open('/home/claude/w/sub.pkl','wb'))
for fw in ['std','A','B']:
    print(fw,{k:(round(v,2) if isinstance(v,float) else tuple(round(x,2) for x in v)) for k,v in R[fw].items() if k in('acc','acc_ci','d_sc','d_std','d_un','d_uw','d_auroc','d_aurc','post_vs_std','eaurc1','eaurc2','min_right','min_wrong','split_before','acc30','acc21','acc111','rf','rfw','rerun','tok')})
print('sc',R['sc']); print('gate',R['gate']); print('votes',R['votes']); print('A reused %',R['A_reused'])

